Scattering Amplitudes and Conservative Binary Dynamics at $O(G^5)$ without Self-Force Truncation

We compute the complete potential-graviton contributions to the conservative radial action and scattering angle for two non-spinning bodies in general relativity, accurate through fifth order in Newton's constant and including second-order self-force (2SF) effects. The calculation is carried out in the scattering-amplitude framework, combining the double copy, effective field theory, and multi-loop integration techniques based on integration by parts and differential equations. To address a major computational bottleneck, we develop improved integration-by-parts algorithms that render calculations at this order tractable. The post-Minkowskian amplitude is presented as a series expansion, following the strategy used earlier in maximal supergravity. For the first self-force sector, which involves only polylogarithmic functions, we also provide a closed-form analytic expression. For the second self-force sector, as in earlier supergravity work, we find nontrivial cancellations among contributions related to integrals supported on Calabi-Yau geometry.

==> anc/GR_potential_radial_action.m <==
(* Ancillary file to the ArXiv submission of

"Scattering Amplitudes and Conservative Binary Dynamics
at O(G^5) without Self-Force Truncation"

authors: Zvi Bern, Enrico Herrmann, Radu Roiban, Michael S. Ruf, Sid Smith, Alexander V. Smirnov,  Mao Zeng

arXiv: 2512.23654 
*)

(* General comment on the notation used in this ancillary file: 

Contrary to the main text where we use sigmaBar=\[Sigma]-1 to denote the static expansion variable, here this is denoted by "ym1" for brevity. 

We also introduce the "x"-variable to rationalize a recurring square root. For the purposes of this file, we define  
    \[Sigma]= (1+ x^2)/(2x), 
with  0<x<1 corresponding to physical kinematics 1<\[Sigma].

Converting from ym1 to x is achieved via
*)
ym1tox={ym1 -> (1+x^2)/(2x) - 1};
(* 
and the static limit, ym1->0, corresponds to x->1.
*)

(*
The mass dependence decomposition of the momentum space radial action defined in Eq. (6) of the main text: 
*)

IradTilde[5] = m1^2 m2^2 (m1^4+m2^4) IradTilde[5,sf0] + m1^3 m2^3 (m1^2+m2^2)IradTilde[5,sf1] + m1^4 m2^4 IradTilde[5,sf2];

(*
Decomposition of the radial action into divergent, and finite pieces, see Eq. (10), for the three mass structures i=sf0,sf1,sf2 
*)

Do[
 IradTilde[5,i]=G^5 \[Pi] mq2 (mq2/mub2)^(-4ep) (1/ep^2 IradTilde[5,i,div]+1/ep IradTilde[5,i,fin] );
,{i,{sf0,sf1,sf2}}]


IradTilde[5,sf0,div]=0;

IradTilde[5,sf0,fin]=-(144983/2048)-1/(640 ym1^4)+11/(320 ym1^3)-269/(256 ym1^2)-4851/(256 ym1)-(120407 ym1)/1280-(436583 ym1^2)/10240-(2145 ym1^3)/2048+(16575 ym1^4)/32768-(3995 ym1^5)/16384+(38437 ym1^6)/327680-(18449 ym1^7)/327680+(14133 ym1^8)/524288-(1687 ym1^9)/131072+(803 ym1^10)/131072-(3809 ym1^11)/1310720+(57591 ym1^12)/41943040-(2709 ym1^13)/4194304+(5071 ym1^14)/16777216-(2359 ym1^15)/16777216+(43589 ym1^16)/671088640-(39 ym1^17)/1310720+(1811 ym1^18)/134217728-(811 ym1^19)/134217728+(5719 ym1^20)/2147483648-(6171 ym1^21)/5368709120+(10353 ym1^22)/21474836480;

IradTilde[5,sf1,div]=196/45+(4652 ym1)/525+(31804 ym1^2)/2205-(154772 ym1^3)/121275-(185292728 ym1^4)/1926925+(13489787032 ym1^5)/135270135-(8052962005904 ym1^6)/34493884425+(1708486572921616 ym1^7)/3713841556425-(61890322917018784 ym1^8)/70562989572075+(1557383045313728096 ym1^9)/973769256094635-(34787486303145979136 ym1^10)/12442607161209225+(1463703344496868525312 ym1^11)/311065179030230625-(2180826059846488337152 ym1^12)/284870216585579625+(46418424809725940078312704 ym1^13)/3841474870656541243125-(514274281002342993136509952 ym1^14)/27705657536531054598375+(113333945574183251441791806464 ym1^15)/4072731657870065025961125-(10249945784339690346019587233792 ym1^16)/251151785568654009934269375+(545276594151189489263600980477952 ym1^17)/9292616066040198367567966875-(619031345489273693031554950160384 ym1^18)/7470534484463688883731110625+(2209253452937465194823388952459288576 ym1^19)/19191376202902390245797581417875-(910142974049618050598385102576556998656 ym1^20)/5776604237073619463985072006780375+(29872167523221339173619788452043921260544 ym1^21)/140431240935755231796878474647591875-(18095124589843870608619782277265033976479744 ym1^22)/63802593798478126979715120314889241875;

IradTilde[5,sf1,fin]=(-13148271-488450 \[Pi]^2)/115200-1/(160 ym1^4)+21/(160 ym1^3)-1221/(320 ym1^2)+(-21472-123 \[Pi]^2)/(384 ym1)+((3253136293-818470275 \[Pi]^2) ym1)/28224000+((174068805038+22100417325 \[Pi]^2) ym1^2)/3556224000+((-175127110126864+15160608270225 \[Pi]^2) ym1^3)/52690176000+((-8762686152142413563+822907683782033850 \[Pi]^2) ym1^4)/19198403288064000+((-178992838512330171059+14264654848845526125 \[Pi]^2) ym1^5)/83193080914944000+((63385962659308707675371+2119155171754857060825 \[Pi]^2) ym1^6)/144256802306512896000+((-828545654490664110544516216+12282921016158822564860325 \[Pi]^2) ym1^7)/590202663836713095168000+((362781956520246505869329934929-1043235463906721935180381050 \[Pi]^2) ym1^8)/134566207354770585698304000+((-1187821227429280510294689379632713+870149469640414905971382327975 \[Pi]^2) ym1^9)/213556571072020919503208448000+((180483710088047577529456391569834736-34948649673808246683001043724375 \[Pi]^2) ym1^10)/16372670448854937161912647680000+((-51015673239728858716046342798842998712+2737377181083109226039861726368125 \[Pi]^2) ym1^11)/2455900567328240574286897152000000+((111047185180469407867486945787806809825551-1725796405883245367167996957418011050 \[Pi]^2) ym1^12)/2974193823057192465084403926958080000+((-26670470680508929151709568505173454678504878979+124850050003378565795464207575809983201125 \[Pi]^2) ym1^13)/414439038273904484047186265201973657600000+((915619019246053493796487992698548203539161068203-1336301263978995571905079254404783523947625 \[Pi]^2) ym1^14)/8565073457660692670308516147507455590400000+((-26502173665795299443501713319037709526958949511344+12430092625902098947350403684782723828680625 \[Pi]^2) ym1^15)/154171322237892468065553290655134200627200000+((53986194595784839725070763400065036478120699953374009-8358715088942900672005709311027030114054811250 \[Pi]^2) ym1^16)/201010038232071227411183290387503543484416000000+((-3041822571715182794505875767466806861469261598478540811+159233334747128913441606906914029447591012408125 \[Pi]^2) ym1^17)/7437371414586635414213781744337631108923392000000+((4632144846578746114031069066983602927496346926601288709134-83755415097978917399397982609307198549275158748125 \[Pi]^2) ym1^18)/7610047776994864253830745198749643935539265536000000+((-4709822775150208287791980885191400726579112260488845219723461504+29985900967011116871083336170034800267033423077750765375 \[Pi]^2) ym1^19)/5307573029721073710811625657502508165405524865371340800000+((46366607795623380024394576066163391783392259987918094101585491923-105765366113291544786793371396435358690133452585450309050 \[Pi]^2) ym1^20)/36516102444480987130383984523617256177990011073754824704000+((-54037261414327861517095092939623218800334163687635023556354257205271189+44864316910218766485986546374257526544564742302608377359326875 \[Pi]^2) ym1^21)/30249026362446937714131833179751444586442475423221652914176000000+((608132093861962521086994938272661961374173809624491771958371262983473627-186427200697763466606109704321444427108847794255174055142391875 \[Pi]^2) ym1^22)/245726658598643024887638842373783339973816652203454908858368000000;

IradTilde[5,sf2,div]=392/45+(24832 ym1)/1575+(349792 ym1^2)/11025+(219232 ym1^3)/72765-(7853168824 ym1^4)/52026975+(154976033984 ym1^5)/676350675-(16627108741024 ym1^6)/34493884425+(134376851577856 ym1^7)/137549687275-(135791144814628736 ym1^8)/70562989572075+(17733795682204294912 ym1^9)/4868846280473175-(67434975110129917568 ym1^10)/10180314950080275+(515928233392116746752 ym1^11)/44437882718604375-(87140468502480964770688 ym1^12)/4428437003284919625+(7083760143163340213147635712 ym1^13)/218964067627422850858125-(351211960050880161701862176768 ym1^14)/6787886096450108376601875+(1204006380382502240514801664 ym1^15)/14918430981209029399125-(30904839507665392552448714461184 ym1^16)/251151785568654009934269375+(113845191221684536342663682834432 ym1^17)/619507737736013224504531125-(102599184316399229390283792858570752 ym1^18)/380997258707648133070286641875+(37215680311707147014657161182109007872 ym1^19)/95956881014511951228987907089375-(3175740441251708950043504085903916752896 ym1^20)/5776604237073619463985072006780375+(3227612644674917182050022644668113092608 ym1^21)/4202792556384831498564990469329375-(13505972775358945625052058135289760469221376 ym1^22)/12760518759695625395943024062977848375;

IradTilde[5,sf2,fin]=(-22066709-1904600 \[Pi]^2)/230400-3/(320 ym1^4)+31/(160 ym1^3)-3543/(640 ym1^2)+(-142651-1230 \[Pi]^2)/(1920 ym1)+((-57237417-269530625 \[Pi]^2) ym1)/14112000+((-1046640004657+132587421750 \[Pi]^2) ym1^2)/711244800+((-322774326213709+30129794336565 \[Pi]^2) ym1^3)/36883123200+((-646145973801853990753+66811030614046719000 \[Pi]^2) ym1^4)/38396806576128000+((-907334025648590050057+91784423066432986890 \[Pi]^2) ym1^5)/49915848548966400+((-1803355663960786295103449+174226530174229107715140 \[Pi]^2) ym1^6)/173108162767815475200+((-5173341754912038822801175127+2540663326118927245920834150 \[Pi]^2) ym1^7)/5311823974530417856512000+((-681301610318749143018360252193-14518163753784118499803051320 \[Pi]^2) ym1^8)/53826482941908234279321600+((122086120632976128126531145910836+1495411050847222497523671221085 \[Pi]^2) ym1^9)/2372850789689121327813427200+((-4653483012349834472892036324808285117-28552828790170777188482180090170875 \[Pi]^2) ym1^10)/24559005673282405742868971520000+((790246683351226698255459475659996353138+2538280563687320831064223900559071875 \[Pi]^2) ym1^11)/1227950283664120287143448576000000+((-2458698430413600916672148113418685524995063-4163105045687924872359912801754233312120 \[Pi]^2) ym1^12)/1189677529222876986033761570783232000+((44431924562765594005932949147030137862189743311+39892159991619974630291287911754397295078750 \[Pi]^2) ym1^13)/6977088186429368418302799077474304000000+((-443927084910203242057277841011596064178956595246539-210922255906046069702278874829826375788009187500 \[Pi]^2) ym1^14)/23359291248165525464477771311383969792000000+((2840041700722502853454406722423068514464792988136333+712132223007571085131281229343270426112798074250 \[Pi]^2) ym1^15)/51390440745964156021851096885044733542400000+((-442562186989337034555864126599115511496323749123532958443-58317094097553098382963118010881422342417284673285000 \[Pi]^2) ym1^16)/2814140535248997183756566065425049608781824000000+((49914707844305014953978573747217263452824590419962661+3442286842627614190303684212055447371855348139575 \[Pi]^2) ym1^17)/113634399000559746588445863167878244597760000+((-16250005540167483853714974516654119678610228467793438379493771-584132272067410182001051704904926233582949749586518891250 \[Pi]^2) ym1^18)/13463930682375529064469779967018600809031008256000000+((14453675320577242439778522383501095296197164749215859019129397780107+269835240870953402881902366897291552712924844095004394059124375 \[Pi]^2) ym1^19)/4422977524767561425676354714585423471171270721142784000000+((-5313671132254488302378210870523057077352234644056515197168344421586229-51353287279657777277566198544595794281733950162570650740137389000 \[Pi]^2) ym1^20)/608601707408016452173066408726954269633166851229247078400000+((232358999286402373312618173624125267765412393117241282178457885685976312129+1159201853391847467068689152965453913109163522259320267941110821568750 \[Pi]^2) ym1^21)/10083008787482312571377277726583814862147491807740550971392000000+((-798092066706991134350667472842829552682249222453021934005640656085008411602277-2050272400384926234697307568723912594722541738153478237519394588652397500 \[Pi]^2) ym1^22)/13269239564326723343932497488184300358586099218986565078351872000000;


energyRep={
ee   -> Sqrt[m1^2+m2^2+2 m1 m2 \[Sigma]],
pmag -> (m1 m2 Sqrt[\[Sigma]^2-1])/ee
};

(* Decompositionn of the scattering angle in terms of the radial action components, see Eq. (17), for i=sf0,sf1,sf2. For the definitions of the rescaled impact parameter bT, see main text. *)

Do[
  chi[5,i]= (G^5 (mu2 bT^2)^(5ep))/b^5 1/(pmag^2 ee) (
  -16/ep IradTilde[5,i,div] 
  + (184 IradTilde[5,i,div] -16 IradTilde[5,i,fin] )
  );
,{i,{sf0,sf1,sf2}}]

(* 
 Analytic results for the 0SF and 1SF radial actions in the decomposition of Eq. (10), written in terms of x.  For the purposes here, the boost variable \[Sigma] defined in the main  paper and x are related as follows. 

 xtosigma={x -> \[Sigma]-Sqrt[\[Sigma]^2-1]};
 sigmatox={\[Sigma]->(1+x^2)/(2x)};

 All results are written in terms of iterated integrals KK[i1,...,ik] defined via the integraion kernels kern[i],  defined below. 
 
 The depth of the KK[i1,..,ik] signals the transcendental weight.
 
 The elliptic kernels kern[5],...,kern[10] drop out of the final potential region 0SF and 1SF result. 
 
 The consistency between the series expansion and the analytic formulae can be checked by using the static series expansions of the iterated integrals given below.
*)


IradTildeAnalytic[5,sf0,div]=0;
IradTildeAnalytic[5,sf0,fin]=-((8(7-20 x^2+15 x^4+15 x^16-20 x^18+7 x^20))/(5 (-1+x)^8 x^2 (1+x)^8));

IradTildeAnalytic[5,sf1,div]=2048 \[Pi]^4 (1/(23592960 \[Pi]^4 x^5 (-1+x^2)^4 (1+x^2)^7) (-192+70345 x^2-1012248 x^4-16796521 x^6-53924064 x^8+26867973 x^10+515430360 x^12+1341361563 x^14+1778793408 x^16+1341361563 x^18+515430360 x^20+26867973 x^22-53924064 x^24-16796521 x^26-1012248 x^28+70345 x^30-192 x^32)-1/(7864320 \[Pi]^4 x^5 (-1+x^2)^5 (1+x^2)^8) (768+40509 x^2+29793 x^4-7333086 x^6-47004293 x^8-67036080 x^10+297881161 x^12+1547420350 x^14+3342011611 x^16+4243955494 x^18+3342011611 x^20+1547420350 x^22+297881161 x^24-67036080 x^26-47004293 x^28-7333086 x^30+29793 x^32+40509 x^34+768 x^36) KK[1]+((1+x^4 (-213-5 x^2+3159 x^4+4833 x^6+189 x^8-675 x^10+7 x^14)) KK[1,1])/(512 \[Pi]^4 x^3 (-1+x^2)^6)+((-525+x (-2498+x (-5430+x (-6324+x (5888+x (30882+x (60483+x (70568+x (60483-x (-30882+x (-5888+x (6324+x (5430+x (2498+525 x)))))))))))))) KK[2,1])/(1048576 \[Pi]^4 x^4 (-1+x^2)^3)+((525+x (-2498+x (5430+x (-6324+x (-5888+x (30882+x (-60483+x (70568+x (-60483+x (30882+x (-5888+x (-6324+x (5430+x (-2498+525 x)))))))))))))) KK[3,1])/(1048576 \[Pi]^4 x^4 (-1+x^2)^3)+((-1823-6054 x^2+202671 x^4+544300 x^6+202671 x^8-6054 x^10-1823 x^12) KK[4,1])/(262144 \[Pi]^4 (-x+x^3)^3));

IradTildeAnalytic[5,sf1,fin]=2048 \[Pi]^4 (1/(9909043200 \[Pi]^4 (-1+x)^8 x^7 (1+x)^8 (1+x^2)^7) (230400 \[Pi]^2+2584704 x^2-230400 \[Pi]^2 x^2-57495415 x^4+164736000 \[Pi]^2 x^4-1992507407 x^6+171380700 \[Pi]^2 x^6+5372792425 x^8-15889192200 \[Pi]^2 x^8+22634012136 x^10-30822159600 \[Pi]^2 x^10-38234658580 x^12+76966857000 \[Pi]^2 x^12-195476492356 x^14+181516863600 \[Pi]^2 x^14-194757033620 x^16-137216233800 \[Pi]^2 x^16+37416310872 x^18-451404349200 \[Pi]^2 x^18+225906185910 x^20+75973602600 \[Pi]^2 x^20+262518133542 x^22+601076989800 \[Pi]^2 x^22+225906185910 x^24+75973602600 \[Pi]^2 x^24+37416310872 x^26-451404349200 \[Pi]^2 x^26-194757033620 x^28-137216233800 \[Pi]^2 x^28-195476492356 x^30+181516863600 \[Pi]^2 x^30-38234658580 x^32+76966857000 \[Pi]^2 x^32+22634012136 x^34-30822159600 \[Pi]^2 x^34+5372792425 x^36-15889192200 \[Pi]^2 x^36-1992507407 x^38+171380700 \[Pi]^2 x^38-57495415 x^40+164736000 \[Pi]^2 x^40+2584704 x^42-230400 \[Pi]^2 x^42+230400 \[Pi]^2 x^44)+1/(825753600 \[Pi]^4 (-1+x)^7 x^5 (1+x)^7 (1+x^2)^8) (-485376-22183356 x^2-5376000 \[Pi]^2 x^2-15143361 x^4-103419750 \[Pi]^2 x^4-4650271509 x^6+684742800 \[Pi]^2 x^6-23565916114 x^8+7029376200 \[Pi]^2 x^8-11449234675 x^10+16288112400 \[Pi]^2 x^10+173164717504 x^12-845489400 \[Pi]^2 x^12+545171903919 x^14-52919034000 \[Pi]^2 x^14+762738098546 x^16-58227712200 \[Pi]^2 x^16+608216780821 x^18+35951554800 \[Pi]^2 x^18+432559224002 x^20+104294490300 \[Pi]^2 x^20+608216780821 x^22+35951554800 \[Pi]^2 x^22+762738098546 x^24-58227712200 \[Pi]^2 x^24+545171903919 x^26-52919034000 \[Pi]^2 x^26+173164717504 x^28-845489400 \[Pi]^2 x^28-11449234675 x^30+16288112400 \[Pi]^2 x^30-23565916114 x^32+7029376200 \[Pi]^2 x^32-4650271509 x^34+684742800 \[Pi]^2 x^34-15143361 x^36-103419750 \[Pi]^2 x^36-22183356 x^38-5376000 \[Pi]^2 x^38-485376 x^40) KK[1]+1/(55050240 \[Pi]^4 (-1+x)^8 x^5 (1+x)^8 (1+x^2)^8) (10752+1337175 x^2+3503619 x^4+290638425 x^6+2128527541 x^8+613518948 x^10-27704055404 x^12-91590476516 x^14-128038188596 x^16-102897892454 x^18-123329155134 x^20-255157698938 x^22-311874685938 x^24-184092595708 x^26-21253845900 x^28+28203101180 x^30+10138005612 x^32-1416080473 x^34-784136397 x^36+46192905 x^38+12536325 x^40+32256 x^42+145920 x^44) KK[1,1]+1/(220200960 \[Pi]^4 (-1+x)^5 x^7 (1+x)^5 (1+x^2)^8) (-138240-457728 x^2+276150 x^3-20072189 x^4-2173605 x^5-851520 x^6-99512769 x^7+2037289288 x^8-1177688607 x^9+9799654848 x^10-5627768973 x^11+6990824212 x^12-13067651463 x^13-70495439808 x^14-13113290541 x^15-282446846984 x^16+4625449293 x^17-554623522752 x^18+26920953795 x^19-685208414894 x^20+26920953795 x^21-554623522752 x^22+4625449293 x^23-282446846984 x^24-13113290541 x^25-70495439808 x^26-13067651463 x^27+6990824212 x^28-5627768973 x^29+9799654848 x^30-1177688607 x^31+2037289288 x^32-99512769 x^33-851520 x^34-2173605 x^35-20072189 x^36+276150 x^37-457728 x^38-138240 x^40) KK[2,1]+1/(220200960 \[Pi]^4 (-1+x)^5 x^7 (1+x)^5 (1+x^2)^8) (-138240-457728 x^2-276150 x^3-20072189 x^4+2173605 x^5-851520 x^6+99512769 x^7+2037289288 x^8+1177688607 x^9+9799654848 x^10+5627768973 x^11+6990824212 x^12+13067651463 x^13-70495439808 x^14+13113290541 x^15-282446846984 x^16-4625449293 x^17-554623522752 x^18-26920953795 x^19-685208414894 x^20-26920953795 x^21-554623522752 x^22-4625449293 x^23-282446846984 x^24+13113290541 x^25-70495439808 x^26+13067651463 x^27+6990824212 x^28+5627768973 x^29+9799654848 x^30+1177688607 x^31+2037289288 x^32+99512769 x^33-851520 x^34+2173605 x^35-20072189 x^36-276150 x^37-457728 x^38-138240 x^40) KK[3,1]+1/(22020096 \[Pi]^4 (-1+x)^5 x^7 (1+x)^5 (1+x^2)^8) (-30720-92160 x^2-841235 x^4-30979680 x^6-56614568 x^8+599036384 x^10+1385262700 x^12-7239550816 x^14-41452514456 x^16-93679840288 x^18-120694221362 x^20-93679840288 x^22-41452514456 x^24-7239550816 x^26+1385262700 x^28+599036384 x^30-56614568 x^32-30979680 x^34-841235 x^36-92160 x^38-30720 x^40) KK[4,1]+((-3+9 x^2-378 x^4+877 x^6+18075 x^8-14910 x^10-44892 x^12+134130 x^14-25773 x^16-33099 x^18+9462 x^20+417 x^22-139 x^24) KK[1,1,1])/(256 \[Pi]^4 (-1+x)^9 x^3 (1+x)^9)+1/(524288 \[Pi]^4 (-1+x)^6 x^3 (1+x)^6) (26624+245760 x^2+4725 x^3-5700888 x^4+137520 x^5+964248 x^6-128952 x^7+36676200 x^8-428888 x^9+13201752 x^10+636690 x^11+762104 x^12-70560 x^13-230136 x^14-165904 x^15-250440 x^16+37320 x^17+48904 x^18+2625 x^19) KK[1,2,1]+1/(524288 \[Pi]^4 (-1+x)^6 x^3 (1+x)^6) (26624+245760 x^2-4725 x^3-5700888 x^4-137520 x^5+964248 x^6+128952 x^7+36676200 x^8+428888 x^9+13201752 x^10-636690 x^11+762104 x^12+70560 x^13-230136 x^14+165904 x^15-250440 x^16-37320 x^17+48904 x^18-2625 x^19) KK[1,3,1]+((-512+223395 x^4-69075 x^6+471219 x^8+4555989 x^10+330465 x^12-852129 x^14+585 x^16+9503 x^18) KK[1,4,1])/(32768 \[Pi]^4 (-1+x)^6 x^3 (1+x)^6)+1/(1048576 \[Pi]^4 (-1+x)^6 x^4 (1+x)^6) (2625+45148 x+92640 x^2+21060 x^3-375233 x^4-3499968 x^5+144192 x^6+722560 x^7+1094682 x^8+49822104 x^9-1715552 x^10+84192744 x^11+936270 x^12+4679840 x^13+123648 x^14-12933216 x^15-269483 x^16-30420 x^17+56640 x^18+187828 x^19+7875 x^20) KK[2,1,1]+((-2625-12242 x-24735 x^2-26676 x^3+35747 x^4+153138 x^5+291645 x^6+334760 x^7+291645 x^8+153138 x^9+35747 x^10-26676 x^11-24735 x^12-12242 x^13-2625 x^14) KK[2,2,1])/(524288 \[Pi]^4 (-1+x)^3 x^4 (1+x)^3)+((-7719+10230 x-18822 x^2-3586 x^3+78327 x^4-89076 x^5+188268 x^6-89076 x^7+78327 x^8-3586 x^9-18822 x^10+10230 x^11-7719 x^12) KK[2,3,1])/(262144 \[Pi]^4 (-1+x)^3 x^3 (1+x)^3)+((-10915+3600 x-30990 x^2-10800 x^3+1014003 x^4-45024 x^5+2725244 x^6-45024 x^7+1014003 x^8-10800 x^9-30990 x^10+3600 x^11-10915 x^12) KK[2,4,1])/(131072 \[Pi]^4 (-1+x)^3 x^3 (1+x)^3)+1/(1048576 \[Pi]^4 (-1+x)^6 x^4 (1+x)^6) (-2625+45148 x-92640 x^2+21060 x^3+375233 x^4-3499968 x^5-144192 x^6+722560 x^7-1094682 x^8+49822104 x^9+1715552 x^10+84192744 x^11-936270 x^12+4679840 x^13-123648 x^14-12933216 x^15+269483 x^16-30420 x^17-56640 x^18+187828 x^19-7875 x^20) KK[3,1,1]+((-7719-10230 x-18822 x^2+3586 x^3+78327 x^4+89076 x^5+188268 x^6+89076 x^7+78327 x^8+3586 x^9-18822 x^10-10230 x^11-7719 x^12) KK[3,2,1])/(262144 \[Pi]^4 (-1+x)^3 x^3 (1+x)^3)+((2625-12242 x+24735 x^2-26676 x^3-35747 x^4+153138 x^5-291645 x^6+334760 x^7-291645 x^8+153138 x^9-35747 x^10-26676 x^11+24735 x^12-12242 x^13+2625 x^14) KK[3,3,1])/(524288 \[Pi]^4 (-1+x)^3 x^4 (1+x)^3)+((-10915-3600 x-30990 x^2+10800 x^3+1014003 x^4+45024 x^5+2725244 x^6+45024 x^7+1014003 x^8+10800 x^9-30990 x^10-3600 x^11-10915 x^12) KK[3,4,1])/(131072 \[Pi]^4 (-1+x)^3 x^3 (1+x)^3)+((-4119+117615 x^2-848400 x^4-159136 x^6+6083994 x^8+2093190 x^10+348632 x^12-56808 x^14-115275 x^16+11411 x^18) KK[4,1,1])/(131072 \[Pi]^4 (-1+x)^6 x^3 (1+x)^6)+(3 (225+20570 x^2-184401 x^4-590292 x^6-184401 x^8+20570 x^10+225 x^12) KK[4,2,1])/(65536 \[Pi]^4 (-1+x)^3 x^3 (1+x)^3)+(3 (225+20570 x^2-184401 x^4-590292 x^6-184401 x^8+20570 x^10+225 x^12) KK[4,3,1])/(65536 \[Pi]^4 (-1+x)^3 x^3 (1+x)^3)-(5 (1823+6054 x^2-202671 x^4-544300 x^6-202671 x^8+6054 x^10+1823 x^12) KK[4,4,1])/(65536 \[Pi]^4 (-1+x)^3 x^3 (1+x)^3));


(* full list of integration kernels appearing in 1SF Feynman diagrams, elliptics cancel for potential region result *)
kern[1] = 1/x;
kern[2] = 1/(1 + x);
kern[3] = 1/(x - 1);
kern[4] = x/(1 + x^2);
kern[5] = 1/(x (1 - x^2)) 1/psi[1][x]^2;
kern[6] = psi[1][x]^2/x;
kern[7] = x psi[1][x]^2;
kern[8] = ( x psi[1][x]^2)/(1 - x^2);
kern[9] = ((1 + x^2) psi[1][x]^2)/(1 - x^2);
kern[10] = ((1 + x^2) (-1 - 2 x + x^2) (-1 + 2 x + x^2) psi[1][x]^4)/(x (1 - x^2));


(*
replacement of iterated integrals in terms of Goncharov Polylogarithms that can be evaluated in e.g. GiNaC (https://github.com/AlexeiSheplyakov/GiNaC) or its PolyLogTools interface (https://arxiv.org/abs/1904.07279)  
*)

kkRep={
KK[1] -> G[-1, -1 + x], 
KK[2] -> G[-2, -1 + x], 
KK[3] -> G[0, -1 + x], 
KK[1, 1] -> G[-1, -1, -1 + x], 
KK[2, 1] -> G[-2, -1, -1 + x], 
KK[3, 1] -> G[0, -1, -1 + x],
KK[4, 1] -> G[-1 - I, -1, -1 + x]/2 + G[-1 + I, -1, -1 + x]/2, 
KK[1, 1, 1] -> G[-1, -1, -1, -1 + x], KK[1, 2, 1] -> G[-1, -2, -1, -1 + x], 
KK[1, 3, 1] -> G[-1, 0, -1, -1 + x],
KK[1, 4, 1] -> G[-1, -1 - I, -1, -1 + x]/2 + G[-1, -1 + I, -1, -1 + x]/2, 
KK[2, 1, 1] -> G[-2, -1, -1, -1 + x], 
KK[2, 2, 1] -> G[-2, -2, -1, -1 + x],
KK[2, 3, 1] -> G[-2, 0, -1, -1 + x], 
KK[2, 4, 1] -> G[-2, -1 - I, -1, -1 + x]/2 + G[-2, -1 + I, -1, -1 + x]/2, 
KK[3, 1, 1] -> G[0, -1, -1, -1 + x],
KK[3, 2, 1] -> G[0, -2, -1, -1 + x], 
KK[3, 3, 1] -> G[0, 0, -1, -1 + x], 
KK[3, 4, 1] -> G[0, -1 - I, -1, -1 + x]/2 + G[0, -1 + I, -1, -1 + x]/2,
KK[4, 1, 1] -> G[-1 - I, -1, -1, -1 + x]/2 + G[-1 + I, -1, -1, -1 + x]/2,
KK[4, 2, 1] -> G[-1 - I, -2, -1, -1 + x]/2 + G[-1 + I, -2, -1, -1 + x]/2,
KK[4, 3, 1] -> G[-1 - I, 0, -1, -1 + x]/2 + G[-1 + I, 0, -1, -1 + x]/2, 
KK[4, 4, 1] -> G[-1 - I, -1 - I, -1, -1 + x]/4 + G[-1 - I, -1 + I, -1, -1 + x]/4 +G[-1 + I, -1 - I, -1, -1 + x]/4 + G[-1 + I, -1 + I, -1, -1 + x]/4
};

(*Expansion of the iterated integrals around the static xb=x-1=0 limit *)

kkRepStaticSeries={
KK[1]->-1-1/2 (-1+x)^2+1/3 (-1+x)^3-1/4 (-1+x)^4+1/5 (-1+x)^5-1/6 (-1+x)^6+1/7 (-1+x)^7-1/8 (-1+x)^8+1/9 (-1+x)^9-1/10 (-1+x)^10+1/11 (-1+x)^11-1/12 (-1+x)^12+1/13 (-1+x)^13-1/14 (-1+x)^14+1/15 (-1+x)^15-1/16 (-1+x)^16+1/17 (-1+x)^17-1/18 (-1+x)^18+1/19 (-1+x)^19-1/20 (-1+x)^20+1/21 (-1+x)^21-1/22 (-1+x)^22+1/23 (-1+x)^23-1/24 (-1+x)^24+1/25 (-1+x)^25-1/26 (-1+x)^26+1/27 (-1+x)^27-1/28 (-1+x)^28+1/29 (-1+x)^29-1/30 (-1+x)^30+1/31 (-1+x)^31-1/32 (-1+x)^32+1/33 (-1+x)^33-1/34 (-1+x)^34+1/35 (-1+x)^35-1/36 (-1+x)^36+1/37 (-1+x)^37-1/38 (-1+x)^38+1/39 (-1+x)^39-1/40 (-1+x)^40+1/41 (-1+x)^41-1/42 (-1+x)^42+1/43 (-1+x)^43-1/44 (-1+x)^44+1/45 (-1+x)^45-1/46 (-1+x)^46+1/47 (-1+x)^47-1/48 (-1+x)^48+1/49 (-1+x)^49-1/50 (-1+x)^50+x,
KK[2]->1/2 (-1+x)-1/8 (-1+x)^2+1/24 (-1+x)^3-1/64 (-1+x)^4+1/160 (-1+x)^5-1/384 (-1+x)^6+1/896 (-1+x)^7-(-1+x)^8/2048+(-1+x)^9/4608-(-1+x)^10/10240+(-1+x)^11/22528-(-1+x)^12/49152+(-1+x)^13/106496-(-1+x)^14/229376+(-1+x)^15/491520-(-1+x)^16/1048576+(-1+x)^17/2228224-(-1+x)^18/4718592+(-1+x)^19/9961472-(-1+x)^20/20971520+(-1+x)^21/44040192-(-1+x)^22/92274688+(-1+x)^23/192937984-(-1+x)^24/402653184+(-1+x)^25/838860800-(-1+x)^26/1744830464+(-1+x)^27/3623878656-(-1+x)^28/7516192768+(-1+x)^29/15569256448-(-1+x)^30/32212254720+(-1+x)^31/66571993088-(-1+x)^32/137438953472+(-1+x)^33/283467841536-(-1+x)^34/584115552256+(-1+x)^35/1202590842880-(-1+x)^36/2473901162496+(-1+x)^37/5085241278464-(-1+x)^38/10445360463872+(-1+x)^39/21440476741632-(-1+x)^40/43980465111040+(-1+x)^41/90159953477632-(-1+x)^42/184717953466368+(-1+x)^43/378231999954944-(-1+x)^44/774056185954304+(-1+x)^45/1583296743997440-(-1+x)^46/3236962232172544+(-1+x)^47/6614661952700416-(-1+x)^48/13510798882111488+(-1+x)^49/27584547717644288-(-1+x)^50/56294995342131200,
KK[3]->Log[x-1],
KK[1,1]->1/2 (-1+x)^2-1/2 (-1+x)^3+11/24 (-1+x)^4-5/12 (-1+x)^5+137/360 (-1+x)^6-7/20 (-1+x)^7+(363 (-1+x)^8)/1120-(761 (-1+x)^9)/2520+(7129 (-1+x)^10)/25200-(671 (-1+x)^11)/2520+(83711 (-1+x)^12)/332640-(6617 (-1+x)^13)/27720+(1145993 (-1+x)^14)/5045040-(1171733 (-1+x)^15)/5405400+(1195757 (-1+x)^16)/5765760-(143327 (-1+x)^17)/720720+(42142223 (-1+x)^18)/220540320-(751279 (-1+x)^19)/4084080+(275295799 (-1+x)^20)/1551950400-(55835135 (-1+x)^21)/325909584+(18858053 (-1+x)^22)/113809696-(830139 (-1+x)^23)/5173168+(444316699 (-1+x)^24)/2855588736-(269564591 (-1+x)^25)/1784742960+(34052522467 (-1+x)^26)/232016584800-(34395742267 (-1+x)^27)/240940299600+(312536252003 (-1+x)^28)/2248776129600-(10876020307 (-1+x)^29)/80313433200+(9227046511387 (-1+x)^30)/69872686884000-(300151059037 (-1+x)^31)/2329089562800+(290774257297357 (-1+x)^32)/2310456846297600-(586061125622639 (-1+x)^33)/4765317245488800+(53676090078349 (-1+x)^34)/446338254398400-(54062195834749 (-1+x)^35)/459465850116000+(54437269998109 (-1+x)^36)/472593445833600-(1481133119857 (-1+x)^37)/13127595717600+(2040798836801833 (-1+x)^38)/18457399578945600-(2053580969474233 (-1+x)^39)/18943120620496800+(2066035355155033 (-1+x)^40)/19428841662048000-(50687277590093 (-1+x)^41)/485721041551200+(85691034670497533 (-1+x)^42)/836411633551166400-(286263092775233 (-1+x)^43)/2844937529085600+(532145396070491417 (-1+x)^44)/5382621805029955200-(5884182435213075787 (-1+x)^45)/60554495306586996000+(5914085889685464427 (-1+x)^46)/61900150757844484800-(126454027001289941 (-1+x)^47)/1345655451257488800+(280682601097106968469 (-1+x)^48)/3035798698036894732800-(40285746008542370417 (-1+x)^49)/442720643463713815200+(13881256687139135026631 (-1+x)^50)/154952225212299835320000,
KK[2,1]->1/4 (-1+x)^2-1/6 (-1+x)^3+5/48 (-1+x)^4-1/15 (-1+x)^5+2/45 (-1+x)^6-13/420 (-1+x)^7+(151 (-1+x)^8)/6720-16/945 (-1+x)^9+(83 (-1+x)^10)/6300-(73 (-1+x)^11)/6930+(1433 (-1+x)^12)/166320-(647 (-1+x)^13)/90090+(15341 (-1+x)^14)/2522520-(28211 (-1+x)^15)/5405400+(10447 (-1+x)^16)/2306304-(608 (-1+x)^17)/153153+(19345 (-1+x)^18)/5513508-(18181 (-1+x)^19)/5819814+(130349 (-1+x)^20)/46558512-(771079 (-1+x)^21)/305540235+(731957 (-1+x)^22)/320089770-(2786599 (-1+x)^23)/1338557220+(122289917 (-1+x)^24)/64250746560-(14614772 (-1+x)^25)/8365982625+(140001721 (-1+x)^26)/87006219300-(134354573 (-1+x)^27)/90352612350+(774885169 (-1+x)^28)/562194032400-(745984697 (-1+x)^29)/582272390700+(41711914513 (-1+x)^30)/34936343442000-(80530073893 (-1+x)^31)/72201776446800+(4825521853483 (-1+x)^32)/4620913692595200-(145908326272 (-1+x)^33)/148916163921525+(282654114997 (-1+x)^34)/306857549898900-(274050911261 (-1+x)^35)/315882771954750+(531914398571 (-1+x)^36)/649815988021200-(129164452987 (-1+x)^37)/166966608033225+(2322923947111 (-1+x)^38)/3172365552631275-(18079412000719 (-1+x)^39)/26046790853183100+(35204192311819 (-1+x)^40)/53429314570632000-(4287344619904 (-1+x)^41)/6845630929362225+(342747737449289 (-1+x)^42)/575032998066426900-(334365081328507 (-1+x)^43)/588724259925151350+(28068960355850251 (-1+x)^44)/51807734873413318800-(13707288497202919 (-1+x)^45)/26492591696631810750+(26790049828872949 (-1+x)^46)/54162631913113924200-(52386756782140399 (-1+x)^47)/110680160865928453800+(4817074608461204153 (-1+x)^48)/10625295443129131564800-(294648374308590304 (-1+x)^49)/677915985303811779525+(4038970064194568803 (-1+x)^50)/9684514075768739707500,
KK[3,1]->-1-1/4 (-1+x)^2+1/9 (-1+x)^3-1/16 (-1+x)^4+1/25 (-1+x)^5-1/36 (-1+x)^6+1/49 (-1+x)^7-1/64 (-1+x)^8+1/81 (-1+x)^9-1/100 (-1+x)^10+1/121 (-1+x)^11-1/144 (-1+x)^12+1/169 (-1+x)^13-1/196 (-1+x)^14+1/225 (-1+x)^15-1/256 (-1+x)^16+1/289 (-1+x)^17-1/324 (-1+x)^18+1/361 (-1+x)^19-1/400 (-1+x)^20+1/441 (-1+x)^21-1/484 (-1+x)^22+1/529 (-1+x)^23-1/576 (-1+x)^24+1/625 (-1+x)^25-1/676 (-1+x)^26+1/729 (-1+x)^27-1/784 (-1+x)^28+1/841 (-1+x)^29-1/900 (-1+x)^30+1/961 (-1+x)^31-(-1+x)^32/1024+(-1+x)^33/1089-(-1+x)^34/1156+(-1+x)^35/1225-(-1+x)^36/1296+(-1+x)^37/1369-(-1+x)^38/1444+(-1+x)^39/1521-(-1+x)^40/1600+(-1+x)^41/1681-(-1+x)^42/1764+(-1+x)^43/1849-(-1+x)^44/1936+(-1+x)^45/2025-(-1+x)^46/2116+(-1+x)^47/2209-(-1+x)^48/2304+(-1+x)^49/2401-(-1+x)^50/2500+x,
KK[4,1]->1/4 (-1+x)^2-1/12 (-1+x)^3-1/48 (-1+x)^4+1/20 (-1+x)^5-7/180 (-1+x)^6+1/56 (-1+x)^7-(17 (-1+x)^8)/6720-1/270 (-1+x)^9+(23 (-1+x)^10)/6300-1/770 (-1+x)^11-(59 (-1+x)^12)/83160+(7 (-1+x)^13)/4680-(1657 (-1+x)^14)/1261260+(211 (-1+x)^15)/277200-(3317 (-1+x)^16)/11531520+(4 (-1+x)^17)/69615-(787 (-1+x)^18)/27567540+(23 (-1+x)^19)/263340-(166709 (-1+x)^20)/1163962800+(311 (-1+x)^21)/1949220-(90463 (-1+x)^22)/640179540+(265 (-1+x)^23)/2422728-(5219047 (-1+x)^24)/64250746560+(233 (-1+x)^25)/3646500-(4872359 (-1+x)^26)/87006219300+(44929 (-1+x)^27)/850377528-(56651971 (-1+x)^28)/1124388064800+(27749 (-1+x)^29)/592191600-(369528623 (-1+x)^30)/8734085860500+(2200651 (-1+x)^31)/58581563040-(154155966421 (-1+x)^32)/4620913692595200+(36616 (-1+x)^33)/1221395175-(8384597083 (-1+x)^34)/306857549898900+(109547579 (-1+x)^35)/4357003751100-(15084022087 (-1+x)^36)/649815988021200+(351977 (-1+x)^37)/16433316900-(35780000183 (-1+x)^38)/1812780315789300+(176622161 (-1+x)^39)/9709894073880-(897310004653 (-1+x)^40)/53429314570632000+(99537233 (-1+x)^41)/6400776932550-(1186395317693 (-1+x)^42)/82147571152346700+(2570378 (-1+x)^43)/191174654385-(162402710873303 (-1+x)^44)/12951933718353329700+(13490528747 (-1+x)^45)/1152139847859000-(296469622172743 (-1+x)^46)/27081315956556962100+(1473331819 (-1+x)^47)/143763340097520-(102079916581383431 (-1+x)^48)/10625295443129131564800+(32531030282 (-1+x)^49)/3606837801491925-(82115957863993957 (-1+x)^50)/9684514075768739707500,
KK[1,1,1]->1/6 (-1+x)^3-1/4 (-1+x)^4+7/24 (-1+x)^5-5/16 (-1+x)^6+29/90 (-1+x)^7-(469 (-1+x)^8)/1440+(29531 (-1+x)^9)/90720-(1303 (-1+x)^10)/4032+(16103 (-1+x)^11)/50400-(190553 (-1+x)^12)/604800+(128977 (-1+x)^13)/415800-(9061 (-1+x)^14)/29700+(30946717 (-1+x)^15)/103194000-(13215487 (-1+x)^16)/44844800+(58433327 (-1+x)^17)/201801600-(344499373 (-1+x)^18)/1210809600+(784809203 (-1+x)^19)/2806876800-(169704792667 (-1+x)^20)/617512896000+(665690574539 (-1+x)^21)/2463876455040-(5667696059 (-1+x)^22)/21332263680+(337284946763 (-1+x)^23)/1290601952640-(7964656853269 (-1+x)^24)/30974446863360+(46951444927823 (-1+x)^25)/185524030692000-(284451446729 (-1+x)^26)/1141686342720+(1597747168263479 (-1+x)^27)/6511893477289200-(816088653136373 (-1+x)^28)/3376537358594400+(32821612202957 (-1+x)^29)/137817851371200-(194098000946513 (-1+x)^30)/826907108227200+(4624515677047697 (-1+x)^31)/19983588448824000-(145935282075016067 (-1+x)^32)/639474830362368000+(36815660736506815381 (-1+x)^33)/163545687865175616000-(129498838433060069 (-1+x)^34)/583050580624512000+(646359691984813276237 (-1+x)^35)/2948778311508469440000-(4593910348476910038091 (-1+x)^36)/21231203842860979968000+(377987298124687856809 (-1+x)^37)/1769266986905081664000-(39294042143031176533 (-1+x)^38)/186238630200534912000+(10109683861456073971031899 (-1+x)^39)/48507992979976623981888000-(10244520837906409204241419 (-1+x)^40)/49751787671770896391680000+(253092297420368238285461 (-1+x)^41)/1243794691794272409792000-(10506580026441009950892781 (-1+x)^42)/52239377055359441211264000+(49947796873479621252709 (-1+x)^43)/251209765337759452224000-(63017941801436391643459403 (-1+x)^44)/320543660570981061037824000+(94508323093883818966348921 (-1+x)^45)/486090895928564540053440000-(7760782003788103638919 (-1+x)^46)/40355372286787251133440+(30461251054004979615752329 (-1+x)^47)/160109939547828418871923200-(482241553945060283604976829 (-1+x)^48)/2561759032765254701950771200+(51518863388338614510332538967 (-1+x)^49)/276549893083986636496529347200-(10406486537063571609871440671 (-1+x)^50)/56438753690609517652352928000,
KK[1,2,1]->1/12 (-1+x)^3-5/48 (-1+x)^4+5/48 (-1+x)^5-47/480 (-1+x)^6+13/144 (-1+x)^7-(3341 (-1+x)^8)/40320+(13817 (-1+x)^9)/181440-(1699 (-1+x)^10)/24192+(19669 (-1+x)^11)/302400-(2414989 (-1+x)^12)/39916800+(187973 (-1+x)^13)/3326400-(654653 (-1+x)^14)/12355200+(226386899 (-1+x)^15)/4540536000-(5065927 (-1+x)^16)/107627520+(3597457 (-1+x)^17)/80720640-(1045112753 (-1+x)^18)/24700515840+(497334083 (-1+x)^19)/12350257920-(13866973991 (-1+x)^20)/361007539200+(180927620843 (-1+x)^21)/4927752910080-(15791197 (-1+x)^22)/449100288+(87070452431 (-1+x)^23)/2581203905280-(46183860574847 (-1+x)^24)/1424824555714560+(9259371291631 (-1+x)^25)/296838449107200-(6863989283579 (-1+x)^26)/228337268544000+(15111231237672023 (-1+x)^27)/520951478183136000-(45419766626662789 (-1+x)^28)/1620737932125312000+(1568949958747001 (-1+x)^29)/57883497575904000-(1321637499669515201 (-1+x)^30)/50358642891036480000+(1707924740307143 (-1+x)^31)/67144857188048640-(8218186304147054707 (-1+x)^32)/333038491652721254400+(57245597118202169 (-1+x)^33)/2389189179247782912-(114038087568831271 (-1+x)^34)/4897624877245900800+(560921010541702075511 (-1+x)^35)/24769737816671143296000-(2807674984170899840083 (-1+x)^36)/127387223057165879808000+(75961391678742008279 (-1+x)^37)/3538533973810163328000-(288344677718436558311 (-1+x)^38)/13781658634839583488000+(1979577649859668435288109 (-1+x)^39)/97015985959953247963776000-(1981304317594208783124269 (-1+x)^40)/99503575343541792783360000+(48364472497668510140917 (-1+x)^41)/2487589383588544819584000-(81364554232079625010192837 (-1+x)^42)/4283628918539474179323648000+(270516099485118267824377 (-1+x)^43)/14570166389590048228992000-(500540097448587431929594993 (-1+x)^44)/27566754809104371249252864000+(2467386890415990008457971 (-1+x)^45)/138883113122447011443840000-(7018185244556821286807 (-1+x)^46)/403553722867872511334400+(35185884355503966754679 (-1+x)^47)/2065934703842947340282880-(12054594446882906969794742189 (-1+x)^48)/722416047239801825950117478400+(36184252959685020648777534931 (-1+x)^49)/2212399144671893091972234777600-(354797997765771790303194977351 (-1+x)^50)/22123991446718930919722347776000,
KK[1,3,1]->1/2 (-1+x)^2-5/12 (-1+x)^3+49/144 (-1+x)^4-41/144 (-1+x)^5+(5269 (-1+x)^6)/21600-(767 (-1+x)^7)/3600+(266681 (-1+x)^8)/1411200-(1077749 (-1+x)^9)/6350400+(9778141 (-1+x)^10)/63504000-(178939 (-1+x)^11)/1270080+(239437889 (-1+x)^12)/1844156160-(18500393 (-1+x)^13)/153679680+(40799043101 (-1+x)^14)/363606122880-(40931552621 (-1+x)^15)/389577988800+(205234915681 (-1+x)^16)/2077749273600-(48409924397 (-1+x)^17)/519437318400+(238357395880861 (-1+x)^18)/2702112930316800-(12569511639119 (-1+x)^19)/150117385017600+(86364397717734821 (-1+x)^20)/1083847519827072000-(17299975731542641 (-1+x)^21)/227607979163685120+(353562301485889 (-1+x)^22)/4866254170652160-(15392144025383 (-1+x)^23)/221193371393280+(187497409728228241 (-1+x)^24)/2808271043209082880-(187700554334941861 (-1+x)^25)/2925282336676128000+(23485971550561141649 (-1+x)^26)/380286703767896640000-(23507608254234781649 (-1+x)^27)/394913115451277280000+(211749047271858474841 (-1+x)^28)/3685855744211921280000-(358066574927343685421 (-1+x)^29)/6450247552370862240000+(8739335943455356005972769 (-1+x)^30)/162739745746316854315200000-(282108494885353559158399 (-1+x)^31)/5424658191543895143840000+(8409718829321111776031704609 (-1+x)^32)/166819088706357863463367680000-(33659238975573797429256624061 (-1+x)^33)/688128740913726186786391680000+(33678387172165436302473264061 (-1+x)^34)/708981127002020919719312640000-(33696425568435587455529424061 (-1+x)^35)/729833513090315652652233600000+(33713447924426032135474665661 (-1+x)^36)/750685899178610385585154560000-(911609127797473147741660153 (-1+x)^37)/20852386088294732932920960000+(46196589536413702085491232689909 (-1+x)^38)/1084782829085268596636414181120000-(46216358869207937188943565649909 (-1+x)^39)/1113329745640144086021582975360000+(46235127387652957234561691089909 (-1+x)^40)/1141876662195019575406751769600000-(1128121200256091571107985892349 (-1+x)^41)/28546916554875489385168794240000+(77779788159404962661718664480825429 (-1+x)^42)/2015469402607319301571687210932480000-(258494989641329920357930467766729 (-1+x)^43)/6855338104106528236638391873920000+(20559016479517324506134616092603242603 (-1+x)^44)/557722886797690711219953009294635520000-(20565563752324397321583760920379522603 (-1+x)^45)/570398406952183681929497395869513600000+(20571823268450072862674893950786869803 (-1+x)^46)/583073927106676652639041782444391680000-(437825821061364750313011502900292549 (-1+x)^47)/12675520154492970709544386574878080000+(45469065740208565442457337652191951394827 (-1+x)^48)/1344010753021198670274410397307472578560000-(45481218615217799371405854817966216012327 (-1+x)^49)/1372010977042473642571793947251378257280000+(15604058017022744466148977281125827189188161 (-1+x)^50)/480203841964865774900127881537982390048000000,
KK[1,4,1]->1/12 (-1+x)^3-1/12 (-1+x)^4+1/16 (-1+x)^5-7/160 (-1+x)^6+23/720 (-1+x)^7-(1037 (-1+x)^8)/40320+(4097 (-1+x)^9)/181440-(2503 (-1+x)^10)/120960+(827 (-1+x)^11)/43200-(704789 (-1+x)^12)/39916800+(2573 (-1+x)^13)/158400-(47973 (-1+x)^14)/3203200+(21023533 (-1+x)^15)/1513512000-(6982243 (-1+x)^16)/538137600+(378601 (-1+x)^17)/31046400-(474003239 (-1+x)^18)/41167526400+(673490767 (-1+x)^19)/61751289600-(243027693607 (-1+x)^20)/23465490048000+(4415630017 (-1+x)^21)/447977537280-(4412226433 (-1+x)^22)/469309800960+(23196289199 (-1+x)^23)/2581203905280-(12264343299071 (-1+x)^24)/1424824555714560+(12259520899643 (-1+x)^25)/1484192245536000-(23568706709711 (-1+x)^26)/2968384491072000+(3982030939609319 (-1+x)^27)/520951478183136000-(519262373550259 (-1+x)^28)/70466866614144000+(411728212006513 (-1+x)^29)/57883497575904000-(346184769210729193 (-1+x)^30)/50358642891036480000+(384998608193123 (-1+x)^31)/57883497575904000-(369916255213070603 (-1+x)^32)/57420429595296768000+(42903341649208756003 (-1+x)^33)/6868918890337375872000-(2523358916689324019 (-1+x)^34)/416298114565901568000+(23521098057234196301 (-1+x)^35)/3995119002688894080000-(14878878997438521539 (-1+x)^36)/2599739246064609792000+(49379051123569337 (-1+x)^37)/8868506200025472000-(67592892834425265233 (-1+x)^38)/12469119717235813632000+(659424223218842231429 (-1+x)^39)/124859698790158620288000-(219788662547504256343 (-1+x)^40)/42687076509455938560000+(1049363450848984231 (-1+x)^41)/208918231593898112000-(111122345764362463080233 (-1+x)^42)/22664703272695630578432000+(750210780127682781389 (-1+x)^43)/156668455802043529344000-(42998523827105419009770491 (-1+x)^44)/9188918269701457083084288000+(1869387183470037570976957 (-1+x)^45)/408598144403720917726080000-(17802674907251345120693 (-1+x)^46)/3977886696840457611724800+(1402548927891379267114061 (-1+x)^47)/320219879095656837743846400-(3098076341163517007965826989 (-1+x)^48)/722416047239801825950117478400+(9293795246317989092122390739 (-1+x)^49)/2212399144671893091972234777600-(455376012852748808925397250147 (-1+x)^50)/110619957233594654598611738880000,
KK[2,1,1]->1/12 (-1+x)^3-3/32 (-1+x)^4+1/12 (-1+x)^5-5/72 (-1+x)^6+41/720 (-1+x)^7-(539 (-1+x)^8)/11520+22/567 (-1+x)^9-(547 (-1+x)^10)/16800+(697 (-1+x)^11)/25200-(14377 (-1+x)^12)/604800+(17173 (-1+x)^13)/831600-(421759 (-1+x)^14)/23284800+(72759859 (-1+x)^15)/4540536000-(138376907 (-1+x)^16)/9686476800+(60646 (-1+x)^17)/4729725-(31545047 (-1+x)^18)/2724321600+(81151979 (-1+x)^19)/7718911200-(227831147 (-1+x)^20)/23750496000+(2707629983 (-1+x)^21)/307984556880-(2610105529 (-1+x)^22)/322650488160+(4821082691 (-1+x)^23)/645300976320-(214436440753 (-1+x)^24)/30974446863360+(149229847241 (-1+x)^25)/23190503836500-(1157344173653 (-1+x)^26)/192944991919680+(73011282748169 (-1+x)^27)/13023786954578400-(47290519588901 (-1+x)^28)/9004099622918400+(35242606753 (-1+x)^29)/7146110811840-(89539187121893 (-1+x)^30)/19294499191968000+(2448214213858613 (-1+x)^31)/559540476567072000-(148002931052665883 (-1+x)^32)/35810590500292608000+(8744205406203572 (-1+x)^33)/2235976201281697875-(546472385156815049 (-1+x)^34)/147438915575423472000+(9077720982728184209 (-1+x)^35)/2580181022569910760000-(934304423980543277 (-1+x)^36)/279357945300802368000+(15306271807075663 (-1+x)^37)/4807790725285548000-(6375459061655410217 (-1+x)^38)/2101004546949784476000+(35118286415274125649899 (-1+x)^39)/12126998244994155995472000-(68827530527857933952279 (-1+x)^40)/24875893835885448195840000+(1285815631594914412 (-1+x)^41)/485857301482137660075-(661887602245285994681 (-1+x)^42)/261196885276797206056320+(15253775007064885847 (-1+x)^43)/6280244133443986305600-(37347434938992511184491 (-1+x)^44)/16027183028549053051891200+(788608328854993362175333 (-1+x)^45)/352415899548209291538744000-(7748024679275761416237067 (-1+x)^46)/3602473639826139424618272000+(240424822864318544898583 (-1+x)^47)/116208827091165787890912000-(688830868594615319595083471 (-1+x)^48)/345837469423309384763354112000+(62191596037945596843108673 (-1+x)^49)/32408190595779683964437032875-(559430848126631767188852713 (-1+x)^50)/302350466199693844566176400000,
KK[2,2,1]->1/24 (-1+x)^3-7/192 (-1+x)^4+1/40 (-1+x)^5-(23 (-1+x)^6)/1440+(101 (-1+x)^7)/10080-(1019 (-1+x)^8)/161280+(23 (-1+x)^9)/5670-(101 (-1+x)^10)/37800+(377 (-1+x)^11)/207900-(6337 (-1+x)^12)/4989600+(6613 (-1+x)^13)/7207200-(137729 (-1+x)^14)/201801600+(1577743 (-1+x)^15)/3027024000-(7892861 (-1+x)^16)/19372953600+(26128 (-1+x)^17)/80405325-(190844 (-1+x)^18)/723647925+(7965631 (-1+x)^19)/36664828200-(265887289 (-1+x)^20)/1466593128000+(117796741 (-1+x)^21)/769961392200-(30046603 (-1+x)^22)/230464634400+(594017153 (-1+x)^23)/5300686591200-(24697326559 (-1+x)^24)/254432956377600+(400671097 (-1+x)^25)/4732755885000-(25598387819 (-1+x)^26)/344544628428000+(32104339433 (-1+x)^27)/489616050924000-(3366963662801 (-1+x)^28)/57883497575904000+(43514289889667 (-1+x)^29)/839310714850608000-(2337206588444023 (-1+x)^30)/50358642891036480000+(7879093751297 (-1+x)^31)/188882992089792000-(250662070078229977 (-1+x)^32)/6660769833054425088000+(228529151351744 (-1+x)^33)/6707928603845093625-(106923504178256 (-1+x)^34)/3455599583798987625+(27273751178282681 (-1+x)^35)/967567883463716535000-(1767503128558633 (-1+x)^36)/68635357250628168000+(8042960610884491 (-1+x)^37)/340952492268166779000-(561348522180299647 (-1+x)^38)/25912389412380675204000+(544665652847102329 (-1+x)^39)/27313059110347198188000-(38138751390138076133 (-1+x)^40)/2072991152990454016320000+(1129464478166263121 (-1+x)^41)/66400497869225480210250-(87893957341053417721 (-1+x)^42)/5577641821014940337661000+(83524916783139732913 (-1+x)^43)/5710442816753391298081500-(6834809057386314578089 (-1+x)^44)/502518967874298434231172000+(26045082390865225570823 (-1+x)^45)/2055759414031220867309340000-(4028252794407943426753 (-1+x)^46)/340774533497067242869296000+(6546305269136607712396523 (-1+x)^47)/592606913751399935349705744000-(588167033741892555023159701 (-1+x)^48)/56890263720134393793571751424000+(2198231510634298269721688 (-1+x)^49)/226857334170457787751059230125-(7368366829253111788452194 (-1+x)^50)/810204764894492099110925821875,
KK[2,3,1]->1/4 (-1+x)^2-1/8 (-1+x)^3+35/576 (-1+x)^4-11/360 (-1+x)^5+(347 (-1+x)^6)/21600-(149 (-1+x)^7)/16800+(9701 (-1+x)^8)/1881600-(209 (-1+x)^9)/66150+(8093 (-1+x)^10)/3969000-(6031 (-1+x)^11)/4365900+(1126651 (-1+x)^12)/1152597600-(3587327 (-1+x)^13)/4994589600+(990457463 (-1+x)^14)/1818030614400-(1653005063 (-1+x)^15)/3895779888000+(561462043 (-1+x)^16)/1662199418880-(1889204 (-1+x)^17)/6898776885+(951790361 (-1+x)^18)/4222051453620-(1117157389 (-1+x)^19)/5942146490280+(716038369549 (-1+x)^20)/4516031332612800-(1600677857657 (-1+x)^21)/11854582248108600+(411533155751 (-1+x)^22)/3548310332767200-(744770414651 (-1+x)^23)/7419194332149600+(716557215965579 (-1+x)^24)/8190790542693158400-(81816394930019 (-1+x)^25)/1066509185246505000+(3751824569644883 (-1+x)^26)/55458477632818260000-(6907177188717383 (-1+x)^27)/115182992006622540000+(344495144872629341 (-1+x)^28)/6450247552370862240000-(4468305157083807887 (-1+x)^29)/93528589509377502480000+(6982968413292913552967 (-1+x)^30)/162739745746316854315200000-(13010366403897241490567 (-1+x)^31)/336328807875721498918080000+(23352278497233039360114887 (-1+x)^32)/667276354825431453853470720000-(21345672259073908442344 (-1+x)^33)/672000723548560729283585625+(40045082993096245567969 (-1+x)^34)/1384728763675822108826782500-(150552651416470432761563 (-1+x)^35)/5701824321018091036345575000+(283539807591819494833763 (-1+x)^36)/11729467174665787274768040000-(133735749087307729047347 (-1+x)^37)/6027642853647696238422465000+(345993506815326882104263043 (-1+x)^38)/16949731704457321822443971580000-(654889331725250373546965543 (-1+x)^39)/34791554551254502688174467980000+(1241405533132126799113385543 (-1+x)^40)/71367291387188723462921985600000-(36820616579014853175336587 (-1+x)^41)/2285983552245888798421719851250+(117651152865565158393148603997 (-1+x)^42)/7872927353934841021764403167705000-(111957847204937590951274139811 (-1+x)^43)/8060378005219003903234984195507500+(394460710766092487139486912313039 (-1+x)^44)/30500470371748710769841180195800380000-(12438259378560117058092474071543 (-1+x)^45)/1031195467113968433240310374764100000+(23754533366093378328219336894743 (-1+x)^46)/2108221843877446574624634543962160000-(45413753427298344369813757704743 (-1+x)^47)/4308105507053912565537296676792240000+(191980800619921459000946179637697287 (-1+x)^48)/19438172047827253495704282605686586880000-(718252972320019889576115829047076 (-1+x)^49)/77512242052696567487753080051972880625+(67477711783912781123071025082687349 (-1+x)^50)/7751224205269656748775308005197288062500,
KK[2,4,1]->1/24 (-1+x)^3-5/192 (-1+x)^4+1/120 (-1+x)^5+(-1+x)^6/1440-(31 (-1+x)^7)/10080+(397 (-1+x)^8)/161280-1/810 (-1+x)^9+(-1+x)^10/2700-(-1+x)^11/415800-(529 (-1+x)^12)/9979200-(61 (-1+x)^13)/21621600+(33133 (-1+x)^14)/605404800-(629611 (-1+x)^15)/9081072000+(218087 (-1+x)^16)/3874590720-(562 (-1+x)^17)/16081065+(403 (-1+x)^18)/22266090-(68377 (-1+x)^19)/7332965640+(1939621 (-1+x)^20)/293318625600-(5050193 (-1+x)^21)/769961392200+(10900103 (-1+x)^22)/1613252440800-(233884513 (-1+x)^23)/37104806138400+(9437898299 (-1+x)^24)/1781030694643200-(966618599 (-1+x)^25)/231905038365000+(7796695021 (-1+x)^26)/2411812398996000-(168887931013 (-1+x)^27)/65118934772892000+(888942189539 (-1+x)^28)/405184483031328000-(70350132883 (-1+x)^29)/36491770210896000+(3750090522047 (-1+x)^30)/2189506212653760000-(157272527118697 (-1+x)^31)/104074528641475392000+(8785069450874407 (-1+x)^32)/6660769833054425088000-(7680187967924 (-1+x)^33)/6707928603845093625+(3443500480811 (-1+x)^34)/3455599583798987625-(846000240994031 (-1+x)^35)/967567883463716535000+(1541069770466921 (-1+x)^36)/1990425360268216872000-(706123447434829 (-1+x)^37)/1022857476804500337000+(48034640545101883 (-1+x)^38)/77737168237142025612000-(1679832181880715637 (-1+x)^39)/3031749561248538998868000+(3093864769630474537 (-1+x)^40)/6218973458971362048960000-(89139897395941747 (-1+x)^41)/199201493607676440630750+(844059918399839584 (-1+x)^42)/2091615682880602626622875-(12506312746735524257 (-1+x)^43)/34262656900520347788489000+(43410395739086071837 (-1+x)^44)/131091904662860461103784000-(1857669620524798766471 (-1+x)^45)/6167278242093662601928020000+(3462410082280392076619 (-1+x)^46)/12608657739391487986163952000-(148651354200274622954317 (-1+x)^47)/592606913751399935349705744000+(13059835246167260163494699 (-1+x)^48)/56890263720134393793571751424000-(47747043019371033710182 (-1+x)^49)/226857334170457787751059230125+(156631849817553808260016 (-1+x)^50)/810204764894492099110925821875,
KK[3,1,1]->1/4 (-1+x)^2-1/6 (-1+x)^3+11/96 (-1+x)^4-1/12 (-1+x)^5+(137 (-1+x)^6)/2160-1/20 (-1+x)^7+(363 (-1+x)^8)/8960-(761 (-1+x)^9)/22680+(7129 (-1+x)^10)/252000-(61 (-1+x)^11)/2520+(83711 (-1+x)^12)/3991680-(509 (-1+x)^13)/27720+(1145993 (-1+x)^14)/70630560-(1171733 (-1+x)^15)/81081000+(1195757 (-1+x)^16)/92252160-(8431 (-1+x)^17)/720720+(42142223 (-1+x)^18)/3969725760-(39541 (-1+x)^19)/4084080+(275295799 (-1+x)^20)/31039008000-(55835135 (-1+x)^21)/6844101264+(18858053 (-1+x)^22)/2503813312-(36093 (-1+x)^23)/5173168+(444316699 (-1+x)^24)/68534129664-(269564591 (-1+x)^25)/44618574000+(34052522467 (-1+x)^26)/6032431204800-(34395742267 (-1+x)^27)/6505388089200+(312536252003 (-1+x)^28)/62965731628800-(375035183 (-1+x)^29)/80313433200+(9227046511387 (-1+x)^30)/2096180606520000-(9682292227 (-1+x)^31)/2329089562800+(290774257297357 (-1+x)^32)/73934619081523200-(586061125622639 (-1+x)^33)/157255469101130400+(53676090078349 (-1+x)^34)/15175500649545600-(54062195834749 (-1+x)^35)/16081304754060000+(54437269998109 (-1+x)^36)/17013364050009600-(40030624861 (-1+x)^37)/13127595717600+(2040798836801833 (-1+x)^38)/701381183999932800-(2053580969474233 (-1+x)^39)/738781704199375200+(2066035355155033 (-1+x)^40)/777153666481920000-(1236275063173 (-1+x)^41)/485721041551200+(85691034670497533 (-1+x)^42)/35129288609148988800-(6657281227331 (-1+x)^43)/2844937529085600+(532145396070491417 (-1+x)^44)/236835359421318028800-(5884182435213075787 (-1+x)^45)/2724952288796414820000+(5914085889685464427 (-1+x)^46)/2847406934860846300800-(2690511212793403 (-1+x)^47)/1345655451257488800+(280682601097106968469 (-1+x)^48)/145718337505770947174400-(40285746008542370417 (-1+x)^49)/21693311529721976944800+(13881256687139135026631 (-1+x)^50)/7747611260614991766000000,
KK[3,2,1]->1/8 (-1+x)^2-1/18 (-1+x)^3+5/192 (-1+x)^4-1/75 (-1+x)^5+1/135 (-1+x)^6-(13 (-1+x)^7)/2940+(151 (-1+x)^8)/53760-(16 (-1+x)^9)/8505+(83 (-1+x)^10)/63000-(73 (-1+x)^11)/76230+(1433 (-1+x)^12)/1995840-(647 (-1+x)^13)/1171170+(15341 (-1+x)^14)/35315280-(28211 (-1+x)^15)/81081000+(10447 (-1+x)^16)/36900864-(608 (-1+x)^17)/2603601+(19345 (-1+x)^18)/99243144-(18181 (-1+x)^19)/110576466+(130349 (-1+x)^20)/931170240-(771079 (-1+x)^21)/6416344935+(731957 (-1+x)^22)/7041974940-(2786599 (-1+x)^23)/30786816060+(122289917 (-1+x)^24)/1542017917440-(14614772 (-1+x)^25)/209149565625+(140001721 (-1+x)^26)/2262161701800-(134354573 (-1+x)^27)/2439520533450+(774885169 (-1+x)^28)/15741432907200-(745984697 (-1+x)^29)/16885899330300+(41711914513 (-1+x)^30)/1048090303260000-(80530073893 (-1+x)^31)/2238255069850800+(4825521853483 (-1+x)^32)/147869238163046400-(145908326272 (-1+x)^33)/4914233409410325+(282654114997 (-1+x)^34)/10433156696562600-(274050911261 (-1+x)^35)/11055897018416250+(531914398571 (-1+x)^36)/23393375568763200-(129164452987 (-1+x)^37)/6177764497229325+(2322923947111 (-1+x)^38)/120549890999988450-(18079412000719 (-1+x)^39)/1015824843274140900+(35204192311819 (-1+x)^40)/2137172582825280000-(4287344619904 (-1+x)^41)/280670868103851225+(342747737449289 (-1+x)^42)/24151385918789929800-(334365081328507 (-1+x)^43)/25315143176781508050+(28068960355850251 (-1+x)^44)/2279540334430186027200-(13707288497202919 (-1+x)^45)/1192166626348431483750+(26790049828872949 (-1+x)^46)/2491481068003240513200-(52386756782140399 (-1+x)^47)/5201967560698637328600+(4817074608461204153 (-1+x)^48)/510014181270198315110400-(294648374308590304 (-1+x)^49)/33217883279886777196725+(4038970064194568803 (-1+x)^50)/484225703788436985375000,
KK[3,3,1]->-1-1/8 (-1+x)^2+1/27 (-1+x)^3-1/64 (-1+x)^4+1/125 (-1+x)^5-1/216 (-1+x)^6+1/343 (-1+x)^7-1/512 (-1+x)^8+1/729 (-1+x)^9-(-1+x)^10/1000+(-1+x)^11/1331-(-1+x)^12/1728+(-1+x)^13/2197-(-1+x)^14/2744+(-1+x)^15/3375-(-1+x)^16/4096+(-1+x)^17/4913-(-1+x)^18/5832+(-1+x)^19/6859-(-1+x)^20/8000+(-1+x)^21/9261-(-1+x)^22/10648+(-1+x)^23/12167-(-1+x)^24/13824+(-1+x)^25/15625-(-1+x)^26/17576+(-1+x)^27/19683-(-1+x)^28/21952+(-1+x)^29/24389-(-1+x)^30/27000+(-1+x)^31/29791-(-1+x)^32/32768+(-1+x)^33/35937-(-1+x)^34/39304+(-1+x)^35/42875-(-1+x)^36/46656+(-1+x)^37/50653-(-1+x)^38/54872+(-1+x)^39/59319-(-1+x)^40/64000+(-1+x)^41/68921-(-1+x)^42/74088+(-1+x)^43/79507-(-1+x)^44/85184+(-1+x)^45/91125-(-1+x)^46/97336+(-1+x)^47/103823-(-1+x)^48/110592+(-1+x)^49/117649-(-1+x)^50/125000+x,
KK[3,4,1]->1/8 (-1+x)^2-1/36 (-1+x)^3-1/192 (-1+x)^4+1/100 (-1+x)^5-(7 (-1+x)^6)/1080+1/392 (-1+x)^7-(17 (-1+x)^8)/53760-(-1+x)^9/2430+(23 (-1+x)^10)/63000-(-1+x)^11/8470-(59 (-1+x)^12)/997920+(7 (-1+x)^13)/60840-(1657 (-1+x)^14)/17657640+(211 (-1+x)^15)/4158000-(3317 (-1+x)^16)/184504320+(4 (-1+x)^17)/1183455-(787 (-1+x)^18)/496215720+(23 (-1+x)^19)/5003460-(166709 (-1+x)^20)/23279256000+(311 (-1+x)^21)/40933620-(90463 (-1+x)^22)/14083949880+(265 (-1+x)^23)/55722744-(5219047 (-1+x)^24)/1542017917440+(233 (-1+x)^25)/91162500-(4872359 (-1+x)^26)/2262161701800+(44929 (-1+x)^27)/22960193256-(56651971 (-1+x)^28)/31482865814400+(27749 (-1+x)^29)/17173556400-(369528623 (-1+x)^30)/262022575815000+(2200651 (-1+x)^31)/1816028454240-(154155966421 (-1+x)^32)/147869238163046400+(36616 (-1+x)^33)/40306040775-(8384597083 (-1+x)^34)/10433156696562600+(109547579 (-1+x)^35)/152495131288500-(15084022087 (-1+x)^36)/23393375568763200+(351977 (-1+x)^37)/608032725300-(35780000183 (-1+x)^38)/68885651999993400+(176622161 (-1+x)^39)/378685868881320-(897310004653 (-1+x)^40)/2137172582825280000+(99537233 (-1+x)^41)/262431854234550-(1186395317693 (-1+x)^42)/3450197988398561400+(2570378 (-1+x)^43)/8220510138555-(162402710873303 (-1+x)^44)/569885083607546506800+(13490528747 (-1+x)^45)/51846293153655000-(296469622172743 (-1+x)^46)/1245740534001620256600+(1473331819 (-1+x)^47)/6756876984583440-(102079916581383431 (-1+x)^48)/510014181270198315110400+(32531030282 (-1+x)^49)/176735052273104325-(82115957863993957 (-1+x)^50)/484225703788436985375000,
KK[4,1,1]->1/12 (-1+x)^3-1/16 (-1+x)^4+1/48 (-1+x)^5+1/144 (-1+x)^6-(23 (-1+x)^7)/1440+(17 (-1+x)^8)/1280-(319 (-1+x)^9)/45360+(107 (-1+x)^10)/50400+(-1+x)^11/12600-(-1+x)^12/3780-(167 (-1+x)^13)/475200+(389 (-1+x)^14)/431200-(9761317 (-1+x)^15)/9081072000+(144139 (-1+x)^16)/153753600-(12941 (-1+x)^17)/18918900+(1269857 (-1+x)^18)/2724321600-(5253737 (-1+x)^19)/15437822400+(68117 (-1+x)^20)/233376000-(345386677 (-1+x)^21)/1231938227520+(880223563 (-1+x)^22)/3226504881600-(1646765369 (-1+x)^23)/6453009763200+(357361549 (-1+x)^24)/1564366003200-(4352291533 (-1+x)^25)/21826356552000+(167804489639 (-1+x)^26)/964724959598400-(8036606918617 (-1+x)^27)/52095147818313600+(52751934047 (-1+x)^28)/377794389772800-(494325726703 (-1+x)^29)/3858899838393600+(1707813983609 (-1+x)^30)/14470874393976000-(121487056001819 (-1+x)^31)/1119080953134144000+(4988716860431 (-1+x)^32)/50084741958451200-(35519580590077 (-1+x)^33)/388865426309860500+(12375928755620231 (-1+x)^34)/147438915575423472000-(399525277111278887 (-1+x)^35)/5160362045139821520000+(1721641778977871 (-1+x)^36)/24017198917263552000-(29445314990858131 (-1+x)^37)/442316746726270416000+(173537945861692793 (-1+x)^38)/2801339395933045968000-(1400144371170112970777 (-1+x)^39)/24253996489988311990944000+(4148322819628200331 (-1+x)^40)/77015151194691790080000-(7824640948576336331 (-1+x)^41)/155474336474284051224000+(1485710158080508301 (-1+x)^42)/31545517545506908944000-(35176794736520223961 (-1+x)^43)/796805974430705762523000+(17995687345960861073 (-1+x)^44)/434172914860074966576000-(274683192997638443310301 (-1+x)^45)/7048317990964185830774880000+(462631977823871100560639 (-1+x)^46)/12608657739391487986163952000-(56271636463905090026999 (-1+x)^47)/1626923579276321030472768000+(26264741830419553663 (-1+x)^48)/804608661074024449843200-(15992876969699385317205883 (-1+x)^49)/518531049532474943430992526000+(432224061409753081064868799 (-1+x)^50)/14815172843784998383742643600000,
KK[4,2,1]->1/24 (-1+x)^3-1/48 (-1+x)^4-1/480 (-1+x)^5+(17 (-1+x)^6)/1440-(221 (-1+x)^7)/20160+(323 (-1+x)^8)/53760-(281 (-1+x)^9)/181440-(443 (-1+x)^10)/604800+(2503 (-1+x)^11)/2217600-(989 (-1+x)^12)/1596672+(3541 (-1+x)^13)/172972800+(720857 (-1+x)^14)/2421619200-(1067839 (-1+x)^15)/3302208000+(6079 (-1+x)^16)/30412800-(5412241 (-1+x)^17)/82335052800-(3320467 (-1+x)^18)/296406190080+(23791991 (-1+x)^19)/853290547200-(826223 (-1+x)^20)/69837768000-(274977667 (-1+x)^21)/30324633292800+(129021671 (-1+x)^22)/6353732689920-(194105114669 (-1+x)^23)/9498830371430400+(23089067 (-1+x)^24)/1587371385600-(551822591651 (-1+x)^25)/67848788367360000+(441818306591 (-1+x)^26)/107378082459648000-(36664979691761 (-1+x)^27)/13336357841488281600+(1439408059 (-1+x)^28)/492775291008000-(489066050174027 (-1+x)^29)/143242362001170432000+(45851989839587837 (-1+x)^30)/12891812580105338880000-(4559803619701039 (-1+x)^31)/1402267333274615808000+(126272483150057 (-1+x)^32)/46578810021359616000-(10214269054855115 (-1+x)^33)/4689181962470315261952+(3236923013296474717 (-1+x)^34)/1811729394590803623936000-(98092798613351723053 (-1+x)^35)/63410528810678126837760000+(3161439422303 (-1+x)^36)/2251612398493458000-(6954172744821202123 (-1+x)^37)/5362719007988778726850560+(195437958289487923873 (-1+x)^38)/164341388954494831951872000-(213355577986739886781549 (-1+x)^39)/198688739245984251829813248000+(6152532040335581 (-1+x)^40)/6417929266224315840000-(356788448323795032345491 (-1+x)^41)/417755810722325862821658624000+(13428895914629782493059723 (-1+x)^42)/17545744050337686238509662208000-(4972511146616888906007887 (-1+x)^43)/7185399944424004840532528332800+(7845338266335235697 (-1+x)^44)/12446290225988815708512000-(1863528238447962436643474087 (-1+x)^45)/3233429974990802178239637749760000+(1743364848783285817494227623 (-1+x)^46)/3305283974435042226644963033088000-(14995646311490435581442375117 (-1+x)^47)/31069669359689396930462652511027200+(178061654614229526341 (-1+x)^48)/403045417461685668493824000-(228333364678407809756719191427 (-1+x)^49)/563856962453622388738025915940864000+(40452388781120517449435605197239 (-1+x)^50)/108743842758912889256619283788595200000,
KK[4,3,1]->1/4 (-1+x)^2-1/24 (-1+x)^3-7/144 (-1+x)^4+9/160 (-1+x)^5-(703 (-1+x)^6)/21600+5/576 (-1+x)^7+(23419 (-1+x)^8)/5644800-(881 (-1+x)^9)/129600+(272723 (-1+x)^10)/63504000-(15781 (-1+x)^11)/15523200-(8573779 (-1+x)^12)/9220780800+(361 (-1+x)^13)/269568-(6411926723 (-1+x)^14)/7272122457600+(921367 (-1+x)^15)/3415104000+(933074503 (-1+x)^16)/8310997094400-(143459 (-1+x)^17)/686859264+(1458828056291 (-1+x)^18)/10808451721267200-(11489227 (-1+x)^19)/467186227200-(3067465631983 (-1+x)^20)/67740469989192000+(25295579963 (-1+x)^21)/416854887321600-(90340721851139 (-1+x)^22)/2119524038772940800+(14247795139 (-1+x)^23)/816641525145600-(10392456719251 (-1+x)^24)/12286185814039737600-(991625978723 (-1+x)^25)/240187816028160000+(230914034965232123 (-1+x)^26)/132508789224013762560000+(846307744067861 (-1+x)^27)/342822845690022297600-(131844470255928553 (-1+x)^28)/25800990209483448960000+(151674554793131 (-1+x)^29)/27861786659266560000-(179914368742739493930883 (-1+x)^30)/41661374911057114704691200000+(1638129564753083 (-1+x)^31)/566800438207503532032-(1252831494570879441327929 (-1+x)^32)/667276354825431453853470720000+(152852634777130429 (-1+x)^33)/106654919331672391680000-(247681969000203073322143037 (-1+x)^34)/181499168512517355448144035840000+(1002630235059315502117 (-1+x)^35)/710915117626143380086456320-(4115538481961874037729 (-1+x)^36)/2932366793666446818692010000+(207731118104049857 (-1+x)^37)/159443717788762767360000-(1272033187489276747969665004747 (-1+x)^38)/1110817616983315042955688121466880000+(77961036739437480833123 (-1+x)^39)/79216255964055976638205132800-(60936607904401790115716621 (-1+x)^40)/71367291387188723462921985600000+(265733199126269489847487 (-1+x)^41)/349269117114738702514913280000-(5734526111029938847376446613100293 (-1+x)^42)/8255362673079579859237630815979438080000+(224026255848344647733149 (-1+x)^43)/349364000661990461071058534400-(144273367467535401455960571142819 (-1+x)^44)/244003762973989686158729441566403040000+(28501450848614717056110497 (-1+x)^45)/52604205802179012746123673600000-(33034924824573316256028741464321801443 (-1+x)^46)/66871582552010531937866423944982392995840000+(1271049969942663401234873099 (-1+x)^47)/2824258581351530887298437192089600-(967181075275854751227227413666404929 (-1+x)^48)/2352018817787097672980218195288077012480000+(137245801323718697351646567661 (-1+x)^49)/363614298292875250504605798236160000-(10947504419326124080297841276790884976728237 (-1+x)^50)/31470638987009443423854780844473213914185728000000,
KK[4,4,1]->1/24 (-1+x)^3-1/96 (-1+x)^4-7/480 (-1+x)^5+13/720 (-1+x)^6-(191 (-1+x)^7)/20160+(11 (-1+x)^8)/53760+(79 (-1+x)^9)/18144-(163 (-1+x)^10)/37800+(2369 (-1+x)^11)/1108800-(509 (-1+x)^12)/7983360-(8863 (-1+x)^13)/9609600+(138007 (-1+x)^14)/151351200-(735257 (-1+x)^15)/1651104000+(3557 (-1+x)^16)/2767564800+(44851 (-1+x)^17)/214414200-(148003 (-1+x)^18)/723647925+(22775 (-1+x)^19)/225629712-(166729 (-1+x)^20)/69837768000-(68865547 (-1+x)^21)/1539922784400+(35607389 (-1+x)^22)/806626220400-(794489459 (-1+x)^23)/37104806138400-(10194599 (-1+x)^24)/26985313555200+(39981311897 (-1+x)^25)/3710480613840000-(12685845127 (-1+x)^26)/1205906199498000+(550941671003 (-1+x)^27)/104190295636627200-(3075423899 (-1+x)^28)/11333831693184000-(2414256708337 (-1+x)^29)/1119080953134144000+(13554646421087 (-1+x)^30)/6294830361379560000-(29776438368031 (-1+x)^31)/29735579611850112000-(406274333363 (-1+x)^32)/3582985386258432000+(1439990529014 (-1+x)^33)/2235976201281697875-(2147443320734 (-1+x)^34)/3455599583798987625+(46720241239831 (-1+x)^35)/138223983351959505000-(6015219127 (-1+x)^36)/91902546877284000-(286813105979117 (-1+x)^37)/4091429907218001348000+(2940453493680019 (-1+x)^38)/38868584118571012806000-(12739310371399933 (-1+x)^39)/673722124721897555304000-(101342816220647 (-1+x)^40)/2750541114096135360000+(39495126004104283 (-1+x)^41)/637444779544564610018400-(966195762566051287 (-1+x)^42)/16732925463044821012983000+(3631953679120887539 (-1+x)^43)/91367085068054260769304000-(120654027495411863 (-1+x)^44)/5334124382566635303648000+(13019785789567934747 (-1+x)^45)/986764518734986016308483200-(854076338915127997 (-1+x)^46)/76882059386533463330268000+(5001401612804420962889 (-1+x)^47)/395071275834266623566470496000-(15703797593412269591 (-1+x)^48)/1093980418824575385911808000+(105492747678313114279957 (-1+x)^49)/7259434693454649208033895364000-(21439292914086518425369 (-1+x)^50)/1620409529788984198221851643750
};

